Elastic plate basis for the deformation and electron diffraction of twisted bilayer graphene on a substrate

A basis is derived from elastic plate theory that quantifies equilibrium and dynamic deformation and electron diffraction patterns of twisted bilayer graphene (TBG). The basis is derived by solving in-plane and out-of-plane normal modes of an unforced parallelogram elastic plate. We show that a combination of only a few basis terms successfully captures the relaxed TBG structure with and without an underlying substrate computed using atomistic simulations. The results are validated by comparison with electron diffraction experiments. A code for extracting the elastic plate basis coefficients from an experimental electron diffraction image accompanies this paper. TBG dynamics are also studied by computing the phonon band structure from atomistic simulations. Low-energy phonons at the $\Gamma$ point are examined in terms of the mode shape and frequency. These modes are captured by simple elastic plate models with uniformly distributed springs for inter-layer and substrate interactions.

==> D0toDk/data_read.m <==
function [xlo xhi ylo yhi id type x y z]= data_read(name,style)


%File name to  read 
fdata=name;
%Read data
fd = fopen(fdata,'r');
flag = 0; 
fgetl(fd);fgetl(fd);
line_sp = split(fgetl(fd));
% Check the total number of atoms
total_number = str2num(cell2mat(line_sp(1)));
fprintf("Total number of atoms: %d \n",total_number);

fgetl(fd);fgetl(fd);
% Record xlo xhi and ylo yhi
line_sp = split(fgetl(fd));
xlo = str2num(cell2mat(line_sp(1)));xhi = str2num(cell2mat(line_sp(2)));
line_sp = split(fgetl(fd));
ylo = str2num(cell2mat(line_sp(1)));yhi = str2num(cell2mat(line_sp(2)));

while(flag == 0)
   line_sp = split(fgetl(fd));
   lsize = size(cell2mat(line_sp(1)),2);
   if (lsize == 5)
   if (sum(cell2mat(line_sp(1)) == 'Atoms') == size('Atoms',2))
       flag = 1;
       fgetl(fd);
   end
   end
end

% Read atom data 
id = zeros(1,total_number);type = zeros(1,total_number);x = zeros(1,total_number);y = zeros(1,total_number);z = zeros(1,total_number);
for i = 1:total_number
    line_sp = split(fgetl(fd));
    if strcmp(style,'atomic')
        id(i)   = str2num(cell2mat(line_sp(1)));
        type(i) = str2num(cell2mat(line_sp(2)));
        x(i)    = str2num(cell2mat(line_sp(3)));
        y(i)    = str2num(cell2mat(line_sp(4)));
        z(i)    = str2num(cell2mat(line_sp(5)));    
    end
    if strcmp(style,'full')
        id(i)   = str2num(cell2mat(line_sp(1)));
        type(i) = str2num(cell2mat(line_sp(3)));
        x(i)    = str2num(cell2mat(line_sp(5)));
        y(i)    = str2num(cell2mat(line_sp(6)));
        z(i)    = str2num(cell2mat(line_sp(7)));   
    end
    %disp(i)
    %disp(total_number)
end

fclose(fd);
% SORT data 
[value idx]=sort(id);
numa = size(value,2); %  Number of atom
for i = 1:numa
    id_temp(i) = i; type_temp(i) = type(idx(i)); x_temp(i) = x(idx(i));
    y_temp(i) = y(idx(i)); z_temp(i) = z(idx(i));
end
id = id_temp; type = type_temp;x = x_temp; y = y_temp; z = z_temp;
clear id_temp x_temp y_temp z_temp type_temp



==> D0toDk/import_dyn.m <==
function [dyn] = import_dyn(filename)
data = load(filename);
numa = sqrt(size(data,1)/3); 
dyn = zeros(3*numa,3*numa); % Dynamical matrix (unit: 1/fs^2)
for i = 1:3*numa
    if rem(i,10) == 0 
        %fprintf('i = %d/%d\n',i,3*numa)
    end
    for j = 1:numa 
        fx_temp = data(numa*(i-1)+j,1);
        fy_temp = data(numa*(i-1)+j,2);
        fz_temp = data(numa*(i-1)+j,3);
        dyn(i,3*(j-1)+1) = single(fx_temp);
        dyn(i,3*(j-1)+2) = single(fy_temp);
        dyn(i,3*(j-1)+3) = single(fz_temp);
    end
end
clear data 
dyn = (dyn+dyn')/2.0;


==> D0toDk/main.m <==
clc;clear;close all;
I = i; % Imaginary number
%% Read relaxed TBG in LAMMPS-data file
name = 'relaxed_TBG_5.09.data';
[xlo xhi ylo yhi id type x y z]= data_read(name,'atomic');
L_AA = xhi-xlo; numa = size(x,2); %  Number of atom
%% Rotate supercell 90 degree  
th = 90;
rot_mat = [cosd(th),-sind(th);sind(th),cosd(th)];
for i = 1:size(x,2)
        x_temp = x(i); y_temp = y(i);
        rot_xy =rot_mat*[x_temp,y_temp]';
        x(i) = rot_xy(1); y(i) = rot_xy(2);
end
%% Load dynamical matrix 
dyn = import_dyn('dyn.txt');
%% First Brillouin zone (Gamma to M)
% Lattice vector a1 and a2 
a1 = L_AA*[sqrt(3)/2.0 -1/2.0]'; a2 = L_AA*[0 1]';
% Reciprocal lattice vector k1 and k2 
q = 4*pi/sqrt(3)/L_AA;
k1 = q*[1,0]'; k2 = q*[1/2.0,sqrt(3)/2.0]';
% Select Special point (M_point)
M_point = 0.5*k1; 
% Construct k list 
num_k = 5;
k_list = zeros(num_k,2);
for i = 1:num_k
    alpha = (i-1)/(num_k-1);
    k_list(i,1) = alpha*M_point(1);
    k_list(i,2) = alpha*M_point(2);
end
%% Compute eigenvalues (frequency)  
num_freq = 100; % Number of eigenvalues 
freq_list = zeros(3*num_k,num_freq);
for i = 1:num_k
    k = [k_list(i,:)';0];
    [freq,V]= phonon_band(num_freq,L_AA,dyn,k,x,y,z);
    freq_list(i,:) = freq;
end
%% Print first 10 frequencies at M_point
for i = 1:10
    fprintf("%d frequency at M_point = %f GHz\n",i,real(freq_list(num_k,i)))
end

==> D0toDk/phonon_band.m <==
function [freq,V] = phonon_band(num_freq,L_AA,dyn,k_wave,x,y,z)
I = sqrt(-1);
dist3 = @(x1,y1,z1,x2,y2,z2) sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2);
% 9 nearest periodic images in in-plane directions 
ix = [0.0 L_AA/2.0*sqrt(3) L_AA/2.0*sqrt(3) 0.0 -L_AA/2.0*sqrt(3) -L_AA/2.0*sqrt(3) -L_AA/2.0*sqrt(3) 0.0 L_AA/2.0*sqrt(3)];
iy = [0.0 -L_AA/2.0 L_AA/2.0 L_AA L_AA*1.5 L_AA/2.0 -L_AA/2.0 -L_AA -L_AA*1.5];
% Dynamical matrix with k
dyn_0 = dyn; % Set D(0)
numa = size(dyn,1)/3; 
%% Algorithm 1
for i = 1:3*numa
    for j = 1:3*numa
        % only when stiffness is not 0 
        if abs(dyn(i,j)) > 1e-3
            a = ((i-rem(i-1,3))-1)/3+1;
            b = ((j-rem(j-1,3))-1)/3+1;
            pre_dis=1e6;
            for k = 1:9
               dis = dist3(x(a),y(a),z(a),x(b)+ix(k),y(b)+iy(k),z(b));
               % Find closest image for I-J interaction
               if  dis < pre_dis 
                   n_loc = k;
                   pre_dis = dis;
               end
            end
            r_a = [x(a),y(a),z(a)]';
            r_b = [x(b)+ix(n_loc),y(b)+iy(n_loc),z(b)]';
            dyn(i,j) = dyn_0(i,j)*exp(I*dot(k_wave,(r_a-r_b)));
        end
    end
end
%% Compute eigenvalue and eigenvector
[V W] = eigs(dyn,num_freq,'smallestabs','Tolerance',1e-2,'MaxIterations',100,'Display',0);  %K=VWV'
for i = 1:num_freq
    freq(i) = sqrt(W(i,i))/(1e-12); 
    freq(i) = freq(i)/1e9/2/pi;     %(unit: GHz)
end

==> I2An_3/I2An.m <==
fprintf('----------------------------------------------------------------------------------------------------------------\n\n');

fprintf('I2An: Optimization of A_n at given relative intensities\n\n');
fprintf('AUTHOR: Moon-ki Choi and Ellad B. Tadmor \n\n');

fprintf('Department of Aerospace Engineering and Mechanics\n');
fprintf('University of Minnesota\n\n');
fprintf('Please cite:\n\n');
fprintf('Moon-ki Choi et al., "Elastic plate basis for the deformation and electron diffraction of twisted bilayer graphene on a substrate" \n\n');

fprintf('----------------------------------------------------------------------------------------------------------------\n\n');
%% Input parameter
clc;clear;close all;
% Load relative intensity of first and second superlattice peaks in first-
% second-, and third- order Bragg spots
I_list_exp_temp = load('rel_I_electron_diffraction_1.12deg.txt');

% Bond length and twist angle
L_CC = 1.42;       % Bond length of carbon 
p = 1; q = 55;     
th = acosd((3*q^2-p^2)/(3*q^2+p^2)); % Twist angle from p and q

% Optimization parameters 
min_style = 'CG'; %  Minimization method: CG or SD
% Stopping criteria
max_iter = 100;   % Maximum number of iteration
tol = 1e-6;       % Tolerance for norm of gradient
%% Initial A_n
% Compute initial An by using PLD model (reference: Sung et al., Nature Comm, 13 (1), 2022)
Amax = 20.35*0.01;  % Angsctrom
G =  9.01;          % Shear modulus (unit:eV/Å2)
v0 = 0.0732;        % unit: eV Å^-2
A1_eqn = @(th) Amax*(1+2*pi^2*sqrt(3)*G/v0*th^2)^-1; 
rad = th/180*pi;
A1_initial = A1_eqn(rad);
kappa = 124.7*rad+0.469;
A4_initial = A1_eqn(rad)*exp(-kappa*(2-1));
An_top = [A1_initial 0.0 0.0 A4_initial];
%% Optimization
I_list_exp = [I_list_exp_temp(1,1), I_list_exp_temp(2,1), I_list_exp_temp(3,1), ...
    I_list_exp_temp(1,2), I_list_exp_temp(2,2), I_list_exp_temp(3,2)];
objf = @(I_list) sum((I_list-I_list_exp).^2); % Opjective function
fprintf('----Start first A_n optimization----\n')
fprintf('num_iter norm_grad     obj_f\n')

% Compute initial gradient 
[rel_I grad] = compute_I_grad(L_CC,th,An_top,I_list_exp,1);
dir = -grad; grad0 = grad;
tic
for k = 1:max_iter
    % Compute step size
    alpha = linesearch(L_CC,th, objf, An_top, dir, I_list_exp);
    
    % Update solution
    An_top = An_top + alpha*dir;
    
    % Update gradient
    [rel_I grad] = compute_I_grad(L_CC,th,An_top,I_list_exp,0);
    grad_new = grad;
    %fprintf('A_n=[%f %f %f %f]\n',An_top(1),An_top(2),An_top(3),An_top(4))
    fprintf('%d      %e   %e\n',k,norm(grad),objf(rel_I))
    % Update search direction
    if strcmp(min_style,'CG')
        beta = grad_new*grad_new'/(grad0*grad0');
        dir = -grad_new + beta*dir;
        grad0 = grad_new;
    elseif strcmp(min_style,'SD')
        dir = -grad_new;
    end
    % Check norm(grad0)
    if norm(grad0) < tol
        break;
    end
end
time = toc;
fprintf('total time %f\n',time);
%%
An_bot = -An_top; An_bot(2) = An_top(2); % An_top and An_bot relation
fprintf('----------------------------------------------------------------------------------------------------------------\n');
fprintf('Final optimized A_n (Å)\n')
fprintf('Top layer:    A_{1,2,3}=%f,A_{4,5,6}=%f,A_{7,8,9}=%f,A_{10,11,12}=%f\n',An_top(1),An_top(2),An_top(3),An_top(4))
fprintf('Bottom layer: A_{1,2,3}=%f,A_{4,5,6}=%f,A_{7,8,9}=%f,A_{10,11,12}=%f\n',An_bot(1),An_bot(2),An_bot(3),An_bot(4))
fprintf('----------------------------------------------------------------------------------------------------------------\n');
fprintf('Given relative intensities I_list:\n')
fprintf('I1 = %f ,I2 = %f ,I3 = %f ,I4 = %f, I5 = %f, I6 = %f\n',I_list_exp(1),I_list_exp(2),I_list_exp(3),I_list_exp(4),I_list_exp(5),I_list_exp(6))
fprintf('Simulated relative intensities from optimized A_n:\n')
fprintf('I1 = %f ,I2 = %f ,I3 = %f ,I4 = %f, I5 = %f, I6 = %f\n',rel_I(1),rel_I(2),rel_I(3),rel_I(4),rel_I(5),rel_I(6))
fprintf('----------------------------------------------------------------------------------------------------------------\n');

function alpha = linesearch(L_CC,th,f, x, d,I_list_exp)
% Line search for step size
% Inputs:
%   f: function to minimize
%   grad_f: gradient of f
%   x: current solution
%   d: search direction
% Output:
%   alpha: step size

c2 = 0.5;
alpha = 1e-2;

% Perform backtracking line search
stop_flag = 0;
while stop_flag == 0
    [rel_I1 grad] = compute_I_grad(L_CC,th,x+alpha*d,I_list_exp,0);
    [rel_I0 grad] = compute_I_grad(L_CC,th,x,I_list_exp,0);
    if f(rel_I1) > f(rel_I0)
        alpha = c2*alpha
    else
        stop_flag = 1;
    end
    if c2*alpha < 1e-8
        error('Linesearch fails')
    end
end
end

==> I2An_3/compute_I_grad.m <==
function [rel_I grad] = compute_I_grad(L_CC,th,A_list,I_exp_list,flag)
%% Lattice vectors and reciprocal vectors
R = [cosd(th/2) -sind(th/2);sind(th/2) cosd(th/2)];
a1 = sqrt(3)*L_CC*[1.0,0.0]';
a2 = sqrt(3)*L_CC*[1/2,sqrt(3)/2]';
alpha = L_CC*[sqrt(3)/2,1/2]';
b1 = 4*pi/L_CC/3*[sqrt(3)/2,-0.5]'; b2 = 4*pi/L_CC/3*[0.0,1.0]';
a1_top =  R*a1; a2_top = R*a2; alpha_top = R*alpha;
a1_bot =  R'*a1; a2_bot = R'*a2; alpha_bot = R'*alpha;
b1_top =  R*b1; b2_top = R*b2;
b1_bot =  R'*b1; b2_bot = R'*b2;
%% Supercell paramters 
L_AA = sqrt(3)*L_CC/(2*sind(th/2));
I = sqrt(-1);
q = 4*pi/sqrt(3.0)/L_AA;
th = 0;
R = [cosd(th/2) -sind(th/2);sind(th/2) cosd(th/2)];
a1 = R*L_AA*[sqrt(3)/2,-1/2]'; a2 = R*L_AA*[0.0,1]'; 
G = @(m,n) R*q*[(m+0.5*n),sqrt(3)/2*n]';
% d_n 
d1 = -a1/norm(a1); d2 = -a2/norm(a2); d3 = (a1+a2)/norm(a1+a2);
d4 = G(0,1)/norm(G(0,1)); d5 = G(-1,0)/norm(G(-1,0)); d6 = G(1,-1)/norm(G(1,-1));
d7 = d4; d8 = d5; d9 = d6;
d10 = d1; d11 = d2; d12 = d3;
% G_n
G1 = G(0,1); G2 = G(-1,0); G3 = G(1,-1);
G4 = G(0,1); G5 = G(-1,0); G6 = G(1,-1);
G7 = G(-2,1); G8 = G(1,-2); G9 = G(1,1);
G10 = G(0,2); G11 = G(-2,0); G12 = G(2,-2);
%% Create super cell  
if flag == 1
    atom_list_top = create_super_cell(L_CC,a1_top,a2_top,a1,a2,alpha_top);
    atom_list_bot = create_super_cell(L_CC,a1_bot,a2_bot,a1,a2,alpha_bot);
    save atom_list_top atom_list_top
    save atom_list_bot atom_list_bot 
else 
    load atom_list_top 
    load atom_list_bot 
end
%% Deform structure 
atom_list_top_temp = zeros(size(atom_list_top,1),2);
atom_list_bot_temp = zeros(size(atom_list_top,1),2);
for i = 1:size(atom_list_top,1)
    r0 = atom_list_top(i,:)';
    % Define th 
    th123 = d1*sin(dot(G1,r0))+d2*sin(dot(G2,r0))+d3*sin(dot(G3,r0));
    th456 = d4*sin(dot(G4,r0))+d5*sin(dot(G5,r0))+d6*sin(dot(G6,r0));
    th789 = d7*sin(dot(G7,r0))+d8*sin(dot(G8,r0))+d9*sin(dot(G9,r0));
    th101112 = d10*sin(dot(G10,r0))+d11*sin(dot(G11,r0))+d12*sin(dot(G12,r0));
    % Top layer 
    r = r0 + A_list(1)*th123;
    r = r  + A_list(2)*th456;
    r = r  + A_list(3)*th789;
    r = r  + A_list(4)*th101112;
    atom_list_top_deform(i,:) = r';
    % Bottom layer 
    r0 = atom_list_bot(i,:)';
    % Define th 
    th123 = d1*sin(dot(G1,r0))+d2*sin(dot(G2,r0))+d3*sin(dot(G3,r0));
    th456 = d4*sin(dot(G4,r0))+d5*sin(dot(G5,r0))+d6*sin(dot(G6,r0));
    th789 = d7*sin(dot(G7,r0))+d8*sin(dot(G8,r0))+d9*sin(dot(G9,r0));
    th101112 = d10*sin(dot(G10,r0))+d11*sin(dot(G11,r0))+d12*sin(dot(G12,r0));
    r = r0 - A_list(1)*th123;
    r = r  + A_list(2)*th456;
    r = r  - A_list(3)*th789;
    r = r  - A_list(4)*th101112;
    atom_list_bot_deform(i,:) = r';
end
%% Set k0 and k1 list
grad = zeros(1,4);
for index = 1:6 % For I
    I_exp = I_exp_list(index);
    k0_list(1,:) = b1_top; k0_list(2,:)    =  b1_top-b2_top; k0_list(3,:)    = 2*b1_bot; k0_list(4,:) = b1_top; k0_list(5,:) = b1_top-b2_top; k0_list(6,:) = 2*b1_bot;
    k1_list(1,:) = b1_top+G3; k1_list(2,:) =  b1_top-b2_top+G2; k1_list(3,:) = 2*b1_bot+G1; k1_list(4,:) = b1_top+G1; k1_list(5,:) = b1_top-b2_top+G1; k1_list(6,:) = 2*b1_bot-G1;
    % Compute V_top, V_bot, dVtopdA, and , dVbotdA for k0
    k = k0_list(index,:);
    dVtopdA123 = 0; dVtopdA456 = 0; dVtopdA789 = 0; dVtopdA101112 = 0; 
    dVbotdA123 = 0; dVbotdA456 = 0; dVbotdA789 = 0; dVbotdA101112 = 0;
    Vtop = 0; Vbot = 0;
    for i = 1:size(atom_list_top,1)
        % Top layer 
        r0 = atom_list_top(i,:)';
        r = atom_list_top_deform(i,:)';
        Vtop_temp = exp(I*dot(k,r'));
        Vtop = Vtop + Vtop_temp;
        th123 = d1*sin(dot(G1,r0))+d2*sin(dot(G2,r0))+d3*sin(dot(G3,r0));
        th456 = d4*sin(dot(G4,r0))+d5*sin(dot(G5,r0))+d6*sin(dot(G6,r0));
        th789 = d7*sin(dot(G7,r0))+d8*sin(dot(G8,r0))+d9*sin(dot(G9,r0));
        th101112 = d10*sin(dot(G10,r0))+d11*sin(dot(G11,r0))+d12*sin(dot(G12,r0));
        dVtopdA123 = dVtopdA123 + Vtop_temp*I*dot(k,th123);
        dVtopdA456 = dVtopdA456 + Vtop_temp*I*dot(k,th456);
        dVtopdA789 = dVtopdA789 + Vtop_temp*I*dot(k,th789);
        dVtopdA101112 = dVtopdA101112 + Vtop_temp*I*dot(k,th101112);
        % Bottom layer 
        r0 = atom_list_bot(i,:)';
        r = atom_list_bot_deform(i,:)';
        Vbot_temp = exp(I*dot(k,r'));
        Vbot = Vbot + Vbot_temp;
        % Define th 
        % dVbotdA
        th123 = d1*sin(dot(G1,r0))+d2*sin(dot(G2,r0))+d3*sin(dot(G3,r0));
        th456 = d4*sin(dot(G4,r0))+d5*sin(dot(G5,r0))+d6*sin(dot(G6,r0));
        th789 = d7*sin(dot(G7,r0))+d8*sin(dot(G8,r0))+d9*sin(dot(G9,r0));
        th101112 = d10*sin(dot(G10,r0))+d11*sin(dot(G11,r0))+d12*sin(dot(G12,r0));
        dVbotdA123 = dVbotdA123 - Vbot_temp*I*dot(k,th123);
        dVbotdA456 = dVbotdA456 + Vbot_temp*I*dot(k,th456);
        dVbotdA789 = dVbotdA789 - Vbot_temp*I*dot(k,th789);
        dVbotdA101112 = dVbotdA101112 - Vbot_temp*I*dot(k,th101112);
    end
    Vtop = Vtop/size(atom_list_top,1); Vbot = Vbot/size(atom_list_top,1);
    I0 = (Vtop+Vbot)^2;
    %fprintf('dVtopdA = %f + %f i\n',real(dVtopdA/size(atom_list_top,1)),imag(dVtopdA/size(atom_list_top,1)))
    %fprintf('dVbotdA = %f + %f i\n',real(dVbotdA/size(atom_list_top,1)),imag(dVbotdA/size(atom_list_top,1)))
    dI0dA123 = 2*(Vtop + Vbot)*(dVtopdA123/size(atom_list_top,1)+dVbotdA123/size(atom_list_top,1));
    dI0dA456 = 2*(Vtop + Vbot)*(dVtopdA456/size(atom_list_top,1)+dVbotdA456/size(atom_list_top,1));
    dI0dA789 = 2*(Vtop + Vbot)*(dVtopdA789/size(atom_list_top,1)+dVbotdA789/size(atom_list_top,1));
    dI0dA101112 = 2*(Vtop + Vbot)*(dVtopdA101112/size(atom_list_top,1)+dVbotdA101112/size(atom_list_top,1));
    %fprintf('dI0dA = %f + %f i\n',real(dI0dA),imag(dI0dA))

    % Compute V_top, V_bot, dVtopdA, and , dVbotdA for k1
    k = k1_list(index,:);
    dVtopdA123 = 0; dVtopdA456 = 0; dVtopdA789 = 0; dVtopdA101112 = 0; 
    dVbotdA123 = 0; dVbotdA456 = 0; dVbotdA789 = 0; dVbotdA101112 = 0;
    Vtop = 0; Vbot = 0;
    for i = 1:size(atom_list_top,1)
        % Top layer 
        r0 = atom_list_top(i,:)';
        r = atom_list_top_deform(i,:)';
        Vtop_temp = exp(I*dot(k,r'));
        Vtop = Vtop + Vtop_temp;
        th123 = d1*sin(dot(G1,r0))+d2*sin(dot(G2,r0))+d3*sin(dot(G3,r0));
        th456 = d4*sin(dot(G4,r0))+d5*sin(dot(G5,r0))+d6*sin(dot(G6,r0));
        th789 = d7*sin(dot(G7,r0))+d8*sin(dot(G8,r0))+d9*sin(dot(G9,r0));
        th101112 = d10*sin(dot(G10,r0))+d11*sin(dot(G11,r0))+d12*sin(dot(G12,r0));
        dVtopdA123 = dVtopdA123 + Vtop_temp*I*dot(k,th123);
        dVtopdA456 = dVtopdA456 + Vtop_temp*I*dot(k,th456);
        dVtopdA789 = dVtopdA789 + Vtop_temp*I*dot(k,th789);
        dVtopdA101112 = dVtopdA101112 + Vtop_temp*I*dot(k,th101112);
        % Bottom layer 
        r0 = atom_list_bot(i,:)';
        r = atom_list_bot_deform(i,:)';
        Vbot_temp = exp(I*dot(k,r'));
        Vbot = Vbot + Vbot_temp;
        % Define th 
        th123 = d1*sin(dot(G1,r0))+d2*sin(dot(G2,r0))+d3*sin(dot(G3,r0));
        th456 = d4*sin(dot(G4,r0))+d5*sin(dot(G5,r0))+d6*sin(dot(G6,r0));
        th789 = d7*sin(dot(G7,r0))+d8*sin(dot(G8,r0))+d9*sin(dot(G9,r0));
        th101112 = d10*sin(dot(G10,r0))+d11*sin(dot(G11,r0))+d12*sin(dot(G12,r0));
        dVbotdA123 = dVbotdA123 - Vbot_temp*I*dot(k,th123);
        dVbotdA456 = dVbotdA456 + Vbot_temp*I*dot(k,th456);
        dVbotdA789 = dVbotdA789 - Vbot_temp*I*dot(k,th789);
        dVbotdA101112 = dVbotdA101112 - Vbot_temp*I*dot(k,th101112);
    end
    Vtop = Vtop/size(atom_list_top,1); Vbot = Vbot/size(atom_list_top,1);
    I1 = (Vtop+Vbot)^2;
    dI1dA123 = 2*(Vtop + Vbot)*(dVtopdA123/size(atom_list_top,1)+dVbotdA123/size(atom_list_top,1));
    dI1dA456 = 2*(Vtop + Vbot)*(dVtopdA456/size(atom_list_top,1)+dVbotdA456/size(atom_list_top,1));
    dI1dA789 = 2*(Vtop + Vbot)*(dVtopdA789/size(atom_list_top,1)+dVbotdA789/size(atom_list_top,1));
    dI1dA101112 = 2*(Vtop + Vbot)*(dVtopdA101112/size(atom_list_top,1)+dVbotdA101112/size(atom_list_top,1));
    % Intensity 
    rel_I(index) = real(I1/I0);
    % gradient 
    grad(1)  = grad(1) + real(2*(I1/I0-I_exp)*(1/I0*dI1dA123-I1/I0^2*dI0dA123));
    grad(2)  = grad(2) + real(2*(I1/I0-I_exp)*(1/I0*dI1dA456-I1/I0^2*dI0dA456));
    grad(3)  = grad(3) + real(2*(I1/I0-I_exp)*(1/I0*dI1dA789-I1/I0^2*dI0dA789));
    grad(4)  = grad(4) + real(2*(I1/I0-I_exp)*(1/I0*dI1dA101112-I1/I0^2*dI0dA101112));
end
end


==> I2An_3/create_super_cell.m <==
function atom_list = create_super_cell(L_CC,a1_CC,a2_CC,a1,a2,alpha)
m = round(norm(a1)/L_CC)*2;
n = m;
% Translation to avoid atom's overapping at (0,0), (a1(1),0.0), (a2(1),a2(2)), , (a1(1)+a2(1),a2(2)) 
a1_CC = a1_CC + 1e-7;
a2_CC = a2_CC + 1e-7;
% Create atom list
count = 0;
for i = -m:m
    for j = -n:n
       count = count + 1;
       r0_1 = i*a1_CC+j*a2_CC; 
       atom_list(count,:) = r0_1;
       count = count + 1;
       r0_2 = i*a1_CC+j*a2_CC+alpha;
       atom_list(count,:) = r0_2;
    end
end
% Remove atoms beyond cell 
count1 = 0;
for i = 1:count
    angle1 = atan2d(atom_list(i,2),atom_list(i,1));
    angle2 = atan2d(atom_list(i,2)-a1(2)-a2(2),atom_list(i,1)-a1(1)-a2(1));
    if angle1 >= -30 && angle1 <= 90.0 && (angle2 <= -90.0 || angle2 >= 150.0)
        count1 = count1 + 1;
        atom_list_temp(count1,:) = atom_list(i,:);
    end
end
atom_list = atom_list_temp;
end

